EduNLP: Towards a Unified and Modularized Library for Educational Resources

Educational resource understanding is vital to online learning platforms, which have demonstrated growing applications recently. However, researchers and developers always struggle with using existing general natural language toolkits or domain-specific models. The issue raises a need to develop an effective and easy-to-use one that benefits AI education-related research and applications. To bridge this gap, we present a unified, modularized, and extensive library, EduNLP, focusing on educational resource understanding. In the library, we decouple the whole workflow to four key modules with consistent interfaces including data configuration, processing, model implementation, and model evaluation. We also provide a configurable pipeline to unify the data usage and model usage in standard ways, where users can customize their own needs. For the current version, we primarily provide 10 typical models from four categories, and 5 common downstream-evaluation tasks in the education domain on 8 subjects for users' usage. The project is released at: https://github.com/bigdata-ustc/EduNLP.

==> codes/basic_tokenizer.py <==
from EduNLP.Tokenizer import get_tokenizer

items = [
    "The formula $\FormFigureID{1}$ is given, as shown in the figure $\FigureID{088f15ea-xxx}$. If $x, y$ satisfy the constrained formula $\FormFigureBase64{2}$, $\SIFSep$, then the maximum value of $z=x+7y$ is $\SIFBlank$."
]

tokenizer = get_tokenizer("ast_formula")
tokens = tokenizer(items)

# ['The', 'formula', '[FORMULA]', 'is', ...,  '[FIGURE]', 'If', 'mathord_0', ',', 'mathord_1', 'satisfy', ..., '[FORMULA]', '[SEP]', 'then', 'the' 'maximum', ..., 'of', 'mathord_2', '=', 'mathord_0', '+', 'textord', 'mathord_1', 'is', '[MARK]']

==> codes/pretrain_tokenizer.py <==
from EduNLP.Pretrain import DisenQTokenizer, DisenQDataset
# Customizable parameters for BasicTokenizer
text_params = {"granularity": "word", "stopwords": None}
tokenizer = DisenQTokenizer(
     vocab_path="path/to/vocab_file",
     tokenize_method="pure_text", add_specials=True,
     text_params=text_params)
# Encode items in batch with tokenizer
encodings = tokenizer(batch_items, padding="max_length", max_length=100)
# Convert items into dataset for pretraining
dataset = DisenQDataset(train_items, tokenizer=tokenizer)



==> codes/sif.py <==
from EduNLP.SIF import is_sif, to_sif
item = "xxx"

is_sif(item)
False

sif_item = to_sif(text)
sif_item
# "xxx"


==> codes/sif_process.py <==
from EduNLP.SIF import sif4sci
from EduNLP.Tokenizer import get_tokenizer
items = "As shown in $\\FigureID{1}$, the area of triangle $ABC$ is $\\SIFBlank$"
tokens = sif4sci(items, tokenization_params={'formula_params': {'method': 'ast'}})
# ['As', 'shown', 'in', '\\FigureID{1'}, ',', 'the', 'area', 'of', 'triangle', <Formula: ABC>, 'is', '\\SIFBlank']
tokenizer = get_tokenizer("pure_text")
tokens = tokenizer(items)
# ['As', 'shown', 'in', '[FIGURE], ',', 'the', 'area', 'of', 'triangle', 'ABC', 'is', '[MASK]']

==> tables/json/convert.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 150,
   "metadata": {},
   "outputs": [],
   "source": [
    "import re\n",
    "from copy import deepcopy\n",
    "\n",
    "x = {\n",
    "    \"ques_analysis\": \"$\\\\because $函数$f(x)$是定义在$R$上的奇函数,故 $f(0)=0$.\\n令$x=-3$,则可得 $f(3)=f(-3)+f(6)$, $\\\\therefore f(6)=f(3)-f(-3)=2f(3)$.\\n令$x=0$,则$f(6)=f(0)+f(3)$,$\\\\therefore f(3)=f(0)=0$.\\n$\\\\therefore $函数是以$3$为周期的函数,$\\\\therefore f(2010)=f(0)=0$,\\n故选$C$.\",\n",
    "    \"ques_answer\": \"$C$\",\n",
    "    \"know_name\": [\n",
    "\n",
    "    ],\n",
    "    \"ques_options\": [\n",
    "        \"$2010$\",\n",
    "        \"$-2010$\",\n",
    "        \"$0$\",\n",
    "        \"不确定\"\n",
    "    ],\n",
    "    \"ques_content\": \"$\\\\SIFChoice$函数$f(x)$是定义在$R$上的奇函数,且对任意$x\\\\in R$都有$f(x+6)=f(x)+f(3-x)$,则$f(2010)$的值为$\\\\SIFChoice$\\n\",\n",
    "    \"difficulty\": 0.396\n",
    "}\n",
    "\n",
    "def convert_content(s):\n",
    "    s = re.sub(r\"\\n\\n\", r\"\\n\", s)\n",
    "    \n",
    "    \n",
    "    # latex\n",
    "    s = re.sub(r\"\\\\\", r\"\\\\textbackslash \", s)\n",
    "    s = re.sub(r\"\\$\", r\"\\$\", s)\n",
    "    \n",
    "    s = re.sub(r\"_\", \"\\\\_\", s)\n",
    "\n",
    "    # s = re.sub(r\"\\n\", r\"\\\\n \", s)\n",
    "    s = re.sub(r\"\\n\", r\" \", s)\n",
    "\n",
    "    # SIFChoic\n",
    "    # s = re.sub(r\"\\\\SIF\", r\"SIF\", s)\n",
    "\n",
    "    # s = re.sub(r\"\\\\textbackslashSIF\", r\"\\\\textbackslash SIF\", s)\n",
    "    return s\n",
    "    \n",
    "\n",
    "def convert(item):\n",
    "    item = deepcopy(item)\n",
    "    option_tags = [\"A\", \"B\", \"C\", \"D\", \"E\", \"F\", \"G\"]\n",
    "    for i, e in enumerate(item[\"ques_options\"]):\n",
    "        item[\"ques_options\"][i] = option_tags[i] + \":\" + e\n",
    "\n",
    "    if not item[\"know_name\"]:\n",
    "        item[\"know_name\"] = [\"None\"]\n",
    "    item_str = \"\"\n",
    "    item_str += \"\\\\textbf{content}: \\\\begin{CJK}{UTF8}{gbsn}\" + convert_content(item[\"ques_content\"]) + \"\\\\end{CJK} \\\\newline \"\n",
    "    item_str += \"\\\\textbf{options}: \\\\begin{CJK}{UTF8}{gbsn}\" + convert_content(\", \".join(item[\"ques_options\"])) + \"\\\\end{CJK} \\\\newline \"\n",
    "    item_str += \"\\\\textbf{answer}: \\\\begin{CJK}{UTF8}{gbsn}\" + convert_content(item[\"ques_answer\"]) + \"\\\\end{CJK} \\\\newline \"\n",
    "    item_str += \"\\\\textbf{analysis}: \\\\begin{CJK}{UTF8}{gbsn}\" + convert_content(item[\"ques_analysis\"]) + \"\\\\end{CJK} \\\\newline \"\n",
    "    item_str += \"\\\\textbf{knowledge}: \\\\begin{CJK}{UTF8}{gbsn}\" + convert_content(\", \".join(item[\"know_name\"])) + \"\\\\end{CJK} \\\\quad \"\n",
    "    item_str += \"\\\\textbf{difficulty}: \\\\begin{CJK}{UTF8}{gbsn}\" + convert_content(f'{item[\"difficulty\"]: .3f}') + \"\\\\end{CJK}\"\n",
    "    return item_str"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 151,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{'ques_analysis': '$\\\\because $函数$f(x)$是定义在$R$上的奇函数,故 $f(0)=0$.\\n令$x=-3$,则可得 $f(3)=f(-3)+f(6)$, $\\\\therefore f(6)=f(3)-f(-3)=2f(3)$.\\n令$x=0$,则$f(6)=f(0)+f(3)$,$\\\\therefore f(3)=f(0)=0$.\\n$\\\\therefore $函数是以$3$为周期的函数,$\\\\therefore f(2010)=f(0)=0$,\\n故选$C$.', 'ques_answer': '$C$', 'know_name': [], 'ques_options': ['$2010$', '$-2010$', '$0$', '不确定'], 'ques_content': '$\\\\SIFChoice$函数$f(x)$是定义在$R$上的奇函数,且对任意$x\\\\in R$都有$f(x+6)=f(x)+f(3-x)$,则$f(2010)$的值为$\\\\SIFChoice$\\n', 'difficulty': 0.396}\n",
      "\n",
      "\\textbf{content}: \\begin{CJK}{UTF8}{gbsn}\\$\\textbackslash SIFChoice\\$函数\\$f(x)\\$是定义在\\$R\\$上的奇函数,且对任意\\$x\\textbackslash in R\\$都有\\$f(x+6)=f(x)+f(3-x)\\$,则\\$f(2010)\\$的值为\\$\\textbackslash SIFChoice\\$ \\end{CJK} \\newline \\textbf{options}: \\begin{CJK}{UTF8}{gbsn}A:\\$2010\\$, B:\\$-2010\\$, C:\\$0\\$, D:不确定\\end{CJK} \\newline \\textbf{answer}: \\begin{CJK}{UTF8}{gbsn}\\$C\\$\\end{CJK} \\newline \\textbf{analysis}: \\begin{CJK}{UTF8}{gbsn}\\$\\textbackslash because \\$函数\\$f(x)\\$是定义在\\$R\\$上的奇函数,故 \\$f(0)=0\\$. 令\\$x=-3\\$,则可得 \\$f(3)=f(-3)+f(6)\\$, \\$\\textbackslash therefore f(6)=f(3)-f(-3)=2f(3)\\$. 令\\$x=0\\$,则\\$f(6)=f(0)+f(3)\\$,\\$\\textbackslash therefore f(3)=f(0)=0\\$. \\$\\textbackslash therefore \\$函数是以\\$3\\$为周期的函数,\\$\\textbackslash therefore f(2010)=f(0)=0\\$, 故选\\$C\\$.\\end{CJK} \\newline \\textbf{knowledge}: \\begin{CJK}{UTF8}{gbsn}None\\end{CJK} \\quad \\textbf{difficulty}: \\begin{CJK}{UTF8}{gbsn} 0.396\\end{CJK}\n"
     ]
    }
   ],
   "source": [
    "print(x)\n",
    "print()\n",
    "print(convert(x))\n",
    "# convert(x)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "from EduNLP.SIF import is_sif"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 95,
   "metadata": {},
   "outputs": [],
   "source": [
    "import json\n",
    "import pickle\n",
    "import os\n",
    "import warnings\n",
    "\n",
    "def check2mkdir(file_path):\n",
    "    \"note: file_path must be like path/to/dir/filename\"\n",
    "    dir_path = os.path.dirname(file_path)\n",
    "    if not os.path.exists(dir_path):\n",
    "        os.makedirs(dir_path)\n",
    "\n",
    "def read_json(open_path):\n",
    "    load_data = json.load(open(open_path, 'r', encoding='utf-8'))\n",
    "    print(\"[read_json] num = {}, open_path = {}\".format(len(load_data), open_path))\n",
    "    return load_data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 96,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[read_json] num = 9, open_path = problems.json\n"
     ]
    }
   ],
   "source": [
    "xs = read_json(\"problems.json\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 145,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "content: \\begin{CJK}{UTF8}{gbsn}函数\\$f(x)\\$是定义在\\$R\\$上的奇函数,且对任意\\$x\\textbackslash in R\\$都有\\$f(x+6)=f(x)+f(3-x)\\$,则\\$f(2010)\\$的值为\\$\\textbackslash SIFChoice\\$ \\end{CJK} \\newline options: \\begin{CJK}{UTF8}{gbsn}A:A:A:\\$2010\\$, B:B:B:\\$-2010\\$, C:C:C:\\$0\\$, D:D:D:不确定\\end{CJK} \\newline answer: \\begin{CJK}{UTF8}{gbsn}\\$C\\$\\end{CJK} \\newline analysis: \\begin{CJK}{UTF8}{gbsn}\\$\\textbackslash because \\$函数\\$f(x)\\$是定义在\\$R\\$上的奇函数,故 \\$f(0)=0\\$. 令\\$x=-3\\$,则可得 \\$f(3)=f(-3)+f(6)\\$, \\$\\textbackslash therefore f(6)=f(3)-f(-3)=2f(3)\\$. 令\\$x=0\\$,则\\$f(6)=f(0)+f(3)\\$,\\$\\textbackslash therefore f(3)=f(0)=0\\$. \\$\\textbackslash therefore \\$函数是以\\$3\\$为周期的函数,\\$\\textbackslash therefore f(2010)=f(0)=0\\$, 故选\\$C\\$.\\end{CJK} \\newline knowledge: \\begin{CJK}{UTF8}{gbsn}三角函数, 三角函数及其恒等变换, 半角的三角函数\\end{CJK} \\newline difficulty: \\begin{CJK}{UTF8}{gbsn} 0.396\\end{CJK}\n",
      "\n",
      "content: \\begin{CJK}{UTF8}{gbsn}对下面文段中加点词的解释有错误的一项是\\$\\textbackslash SIFChoice\\$ 蒋氏大戚,汪然出涕曰:“君将哀而\\$\\textbackslash textf{生,u}\\$之乎?则吾\\$\\textbackslash textf{斯,u}\\$役之不幸,未若复吾赋不幸之甚也,\\$\\textbackslash textf{向,u}\\$吾不为斯役,则久已\\$\\textbackslash textf{病,u}\\$矣。……”\\end{CJK} \\newline options: \\begin{CJK}{UTF8}{gbsn}A:A:A:君将哀而\\$\\textbackslash textf{生,u}\\$之乎生:使……活下去, B:B:B:则吾\\$\\textbackslash textf{斯,u}\\$役之不幸斯:此,这, C:C:C:\\$\\textbackslash textf{向,u}\\$吾不为斯役向:从前, D:D:D:则久已\\$\\textbackslash textf{病,u}\\$矣病:患病\\end{CJK} \\newline answer: \\begin{CJK}{UTF8}{gbsn}\\$D\\$\\end{CJK} \\newline analysis: \\begin{CJK}{UTF8}{gbsn}\\$D\\$中“病”是“困苦不堪”的意思,因此应选\\$D,\\$文言文中实词的解释,要根据句子意思去记忆,对于与现代汉语不同的,应加强记忆。 考点:理解常见文言实词在文中的含义。能力层级为理解\\$B\\$。\\end{CJK} \\newline knowledge: \\begin{CJK}{UTF8}{gbsn}\\end{CJK} \\newline difficulty: \\begin{CJK}{UTF8}{gbsn} 0.053\\end{CJK}\n",
      "\n",
      "content: \\begin{CJK}{UTF8}{gbsn} Knowing what colors look good \\$\\textbackslash SIFBlank\\$ your skin is of great importance when you buy clothes.\\end{CJK} \\newline options: \\begin{CJK}{UTF8}{gbsn}A:A:A:beyond, B:B:B:within, C:C:C:against, D:D:D:over\\end{CJK} \\newline answer: \\begin{CJK}{UTF8}{gbsn}C\\end{CJK} \\newline analysis: \\begin{CJK}{UTF8}{gbsn}试题分析：句意：在买衣服的时候，知道什么颜色衬你的皮肤是很重要的。 A. beyond超过，B. within在…之内， C. against反对，映衬，D. over越过，所以选C。 考点：考查介词\\end{CJK} \\newline knowledge: \\begin{CJK}{UTF8}{gbsn}语音 词汇, 语音, 单词、词组\\end{CJK} \\newline difficulty: \\begin{CJK}{UTF8}{gbsn} 0.569\\end{CJK}\n",
      "\n",
      "content: \\begin{CJK}{UTF8}{gbsn}如图所示,在一个凸透镜的主光轴上距光心\\$2\\$倍焦距的地方放一点光源\\$S,\\$在透镜的另一侧距光心\\$3\\$倍焦距的地方垂直于主光轴放置的屏上得到一个亮圆斑,若将透镜的上半部遮住,则\\$\\textbackslash SIFChoice\\$ \\$\\textbackslash FigureID{001b16ae-e7af-11eb-be0e-40f2e9c851ac}\\$ \\end{CJK} \\newline options: \\begin{CJK}{UTF8}{gbsn}A:A:A:屏上亮圆斑上半部消失, B:B:B:屏上亮圆斑下半部消失, C:C:C:屏上亮圆斑仍完整,但亮度减弱, D:D:D:屏上亮圆斑直径减小\\end{CJK} \\newline answer: \\begin{CJK}{UTF8}{gbsn}\\$C\\$\\end{CJK} \\newline analysis: \\begin{CJK}{UTF8}{gbsn}遮住凸透镜的上半部,物体上任一点射向凸透镜的下半部,经凸透镜折射后,照样能会聚成像,会聚成像的光线进行向外传播,在\\$3\\$倍焦距处形成光斑,光斑的大小不发生变化,折射光线减少,光斑会变暗. 故选\\$C.\\$ \\end{CJK} \\newline knowledge: \\begin{CJK}{UTF8}{gbsn}\\end{CJK} \\newline difficulty: \\begin{CJK}{UTF8}{gbsn} 0.732\\end{CJK}\n",
      "\n",
      "content: \\begin{CJK}{UTF8}{gbsn}某化合物在氧气中完全燃烧后生成二氧化碳和水,已知生成的二氧化碳和水的质量比为\\$22\\$:\\$9\\$,\\$则该化合物的化学式可能是\\$\\textbackslash SIFChoice\\$\\end{CJK} \\newline options: \\begin{CJK}{UTF8}{gbsn}A:A:A:\\$C\\_{2}H\\_{2}\\$, B:B:B:\\$C\\_{2}H\\_{4}\\$, C:C:C:\\$C\\_{2}H\\_{5}OH\\$, D:D:D:\\$CH\\_{4}\\$\\end{CJK} \\newline answer: \\begin{CJK}{UTF8}{gbsn}\\$B\\$\\end{CJK} \\newline analysis: \\begin{CJK}{UTF8}{gbsn}根据二氧化碳和水的质量比为\\$22\\$:\\$9\\$,可计算出碳、氢两种元素的质量比为(\\$22×\\$\\$\\textbackslash FigureID{001022a4-e7b8-11eb-9768-40f2e9c851ac}\\$):(\\$9×\\$\\$\\textbackslash FigureID{00105f3a-e7b8-11eb-9768-40f2e9c851ac}\\$)=\\$6\\$:\\$1\\$,根据质量守恒定律可知碳、氢元素均来自该化合物,所以其中碳氢原子的个数比是\\$\\textbackslash FigureID{00109cac-e7b8-11eb-9768-40f2e9c851ac}\\$=\\$1\\$:\\$2\\$,观察选项只有\\$B\\$中碳氢原子的个数比是\\$2\\$:\\$1\\$;其它均不符合两者的个数比; 故选\\$B\\$. \\end{CJK} \\newline knowledge: \\begin{CJK}{UTF8}{gbsn}\\end{CJK} \\newline difficulty: \\begin{CJK}{UTF8}{gbsn} 0.496\\end{CJK}\n",
      "\n",
      "content: \\begin{CJK}{UTF8}{gbsn}下列关于人体血糖平衡调节的叙述中,正确的是\\$\\textbackslash SIFChoice\\$\\end{CJK} \\newline options: \\begin{CJK}{UTF8}{gbsn}A:A:A:胰岛细胞产生的激素均能降低血糖浓度, B:B:B:胰岛\\$\\textbackslash \\textbackslash alpha \\$细胞和\\$\\textbackslash \\textbackslash beta \\$细胞分泌的激素协同调节血糖平衡, C:C:C:细胞摄取和利用血液中葡萄糖的能力下降,可导致血糖升高, D:D:D:糖尿病是由于经常摄入过量的糖所引起的,所以停止吃糖不用药就可治愈\\end{CJK} \\newline answer: \\begin{CJK}{UTF8}{gbsn}\\$C\\$\\end{CJK} \\newline analysis: \\begin{CJK}{UTF8}{gbsn}本题考查知识点为血糖调节过程。胰岛\\$\\textbackslash beta \\$细胞产生的胰岛素是体内唯一能够降低血糖浓度的激素,\\$A\\$错误。胰岛\\$\\textbackslash alpha \\$细胞分泌的胰高血糖素作用为升高血糖,胰岛\\$\\textbackslash beta \\$细胞产生的胰岛素作用是降低血糖,二者关系为拮抗作用,\\$B\\$错误。细胞摄取和利用血液中葡萄糖的能力下降,会使得机体内血糖含量上升,\\$C\\$正确。糖尿病是由于胰岛\\$\\textbackslash beta \\$细胞受损使胰岛素分泌量不足或者由于胰岛素受体不足导致的,\\$D\\$错误。\\end{CJK} \\newline knowledge: \\begin{CJK}{UTF8}{gbsn}\\end{CJK} \\newline difficulty: \\begin{CJK}{UTF8}{gbsn} 0.496\\end{CJK}\n",
      "\n",
      "content: \\begin{CJK}{UTF8}{gbsn}\\$2014\\$年\\$2\\$月\\$19\\$日,中国石化公司董事会一致通过《启动中国石化销售业务重组、引入社会和民营资本实现混合所有制经营的协案》。社会和民营资本入股中石化有利于\\$\\textbackslash SIFChoice\\$ \\end{CJK} \\newline options: \\begin{CJK}{UTF8}{gbsn}A:A:A:巩固中石化的垄断地位, B:B:B:提高国有企业的利润率, C:C:C:实现多种所有制经济地位平等, D:D:D:激发非公有制经济的活力\\end{CJK} \\newline answer: \\begin{CJK}{UTF8}{gbsn}\\$D\\$\\end{CJK} \\newline analysis: \\begin{CJK}{UTF8}{gbsn} \\$A\\$说法错误,排除;让社会和民营资本入股中石化不一定会提高国有企业的利润率,所以\\$B\\$选项也可以排除;\\$C\\$说法错误,目前在我国,公有制经济和非公有制经济在国民经济中的地位是不平等的。排除;社会和民营资本入股中石化有利于激发非公有制经济的活力。故选\\$D\\$。 考点:本题考查多种所有制经济共同发展。 \\end{CJK} \\newline knowledge: \\begin{CJK}{UTF8}{gbsn}\\end{CJK} \\newline difficulty: \\begin{CJK}{UTF8}{gbsn} 0.496\\end{CJK}\n",
      "\n",
      "content: \\begin{CJK}{UTF8}{gbsn}1902年2月﹣4月，梁启超又在《新民丛报》上发表《论民族竞争之大势》，指出：“今日欲救中国，无他术焉，亦先建设一民族主义之国家而已。”为此，梁启超（　　）\\end{CJK} \\newline options: \\begin{CJK}{UTF8}{gbsn}A:A:A:主张国家属于人民，王侯将相是人们的公仆, B:B:B:借助经学的外衣否定君主专制, C:C:C:宣传伸民权、设议院、变法图存, D:D:D:主张民主与科学，反对专制与愚昧、迷信\\end{CJK} \\newline answer: \\begin{CJK}{UTF8}{gbsn}C\\end{CJK} \\newline analysis: \\begin{CJK}{UTF8}{gbsn}本题考查维新变法思想。解答本题，考生需要熟知资产阶级维新派的代表人物及其主要思想。根据所学知识可知，梁启超主张伸民权、变法图存等。 A项是严复的主张，B项是康有为的主张，均不符合。故选：C。 \\end{CJK} \\newline knowledge: \\begin{CJK}{UTF8}{gbsn}近代中国, 近代中国的思想潮流, 维新思想\\end{CJK} \\newline difficulty: \\begin{CJK}{UTF8}{gbsn} 0.295\\end{CJK}\n",
      "\n",
      "content: \\begin{CJK}{UTF8}{gbsn}下列实例中,证明了地球上海陆发生过变迁的是\\$\\textbackslash SIFChoice\\$ \\end{CJK} \\newline options: \\begin{CJK}{UTF8}{gbsn}A:A:A:流水堆积成的三角洲, B:B:B:风力侵蚀成的蘑菇石, C:C:C:经常发生地震现象, D:D:D:在喜马拉雅山中发现了海洋生物化石\\end{CJK} \\newline answer: \\begin{CJK}{UTF8}{gbsn}\\$D\\$\\end{CJK} \\newline analysis: \\begin{CJK}{UTF8}{gbsn}本题考查地球演化历史。在喜马拉雅山中发现了海洋生物化石,证明了地球上海陆发生过变迁;三角洲是流水堆积作用的结果;风蚀蘑菇是风力侵蚀作用的结果,二者都是外力作用的结果。地震是地质灾害,与海陆变迁无关。因此本题答案为\\$D\\$。 \\end{CJK} \\newline knowledge: \\begin{CJK}{UTF8}{gbsn}\\end{CJK} \\newline difficulty: \\begin{CJK}{UTF8}{gbsn} 0.805\\end{CJK}\n",
      "\n"
     ]
    }
   ],
   "source": [
    "for x in xs:\n",
    "    print(convert(x))\n",
    "    print()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.18"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

